Hybrid Workload Scheduling on HPC Systems

Traditionally, on-demand, rigid, and malleable applications have been scheduled and executed on separate systems. The ever-growing workload demands and rapidly developing HPC infrastructure trigger the interest of converging these applications on a single HPC system. Although allocating the hybrid workloads within one system could potentially improve system efficiency, it is difficult to balance the tradeoff between the responsiveness of on-demand requests, the incentive for malleable jobs, and the performance of rigid applications. In this study, we present several scheduling mechanisms to address the issues involved in co-scheduling on-demand, rigid, and malleable jobs on a single HPC system. We extensively evaluate and compare their performance under various configurations and workloads. Our experimental results show that our proposed mechanisms are capable of serving on-demand workloads with minimal delay, offering incentives for declaring malleability, and improving system performance.

==> ipdps1.sh <==
#!/bin/bash
file="ipdps1"
rm -f "$file.aux"
rm -f "$file.log"
rm -f "$file.pdf"
rm -f "$file.bbl"
rm -f "$file.blg"

pdflatex "$file.tex"
bibtex "$file"
pdflatex "$file.tex"
pdflatex "$file.tex"


==> latex 2/ipdps1.sh <==
#!/bin/bash
file="ipdps1"
rm -f "$file.aux"
rm -f "$file.log"
rm -f "$file.pdf"
rm -f "$file.bbl"
rm -f "$file.blg"

pdflatex "$file.tex"
bibtex "$file"
pdflatex "$file.tex"
pdflatex "$file.tex"

